A Matrix Chernoff Bound for Markov Chains and Its Application to Co-occurrence Matrices

We prove a Chernoff-type bound for sums of matrix-valued random variables sampled via a regular (aperiodic and irreducible) finite Markov chain. Specially, consider a random walk on a regular Markov chain and a Hermitian matrix-valued function on its state space. Our result gives exponentially decreasing bounds on the tail distributions of the extreme eigenvalues of the sample mean matrix. Our proof is based on the matrix expander (regular undirected graph) Chernoff bound [Garg et al. STOC '18] and scalar Chernoff-Hoeffding bounds for Markov chains [Chung et al. STACS '12]. Our matrix Chernoff bound for Markov chains can be applied to analyze the behavior of co-occurrence statistics for sequential data, which have been common and important data signals in machine learning. We show that given a regular Markov chain with $n$ states and mixing time $\tau$, we need a trajectory of length $O(\tau (\log{(n)}+\log{(\tau)})/\epsilon^2)$ to achieve an estimator of the co-occurrence matrix with error bound $\epsilon$. We conduct several experiments and the experimental results are consistent with the exponentially fast convergence rate from theoretical analysis. Our result gives the first bound on the convergence rate of the co-occurrence matrix and the first sample complexity analysis in graph representation learning.

==> src/code/barbell.py <==
# coding: utf-8
import scipy.sparse as sparse
from scipy.sparse import csgraph
from scipy.sparse import linalg
import numpy as np
import dgl
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns

def empirical_regular_markov_chain(G, pi, a, steps=10000, repeat=2):
    n = G.number_of_nodes()
    window = a.shape[0]
    np.random.seed(0)
    seeds = np.random.choice(list(range(n)), size=repeat, replace=True, p=pi).tolist()
    trajectory = dgl.contrib.sampling.random_walk(
                g=G, seeds=seeds, num_traces=1, num_hops=steps-1
            )
    Cs = []
    for k in range(repeat):
        C = np.zeros((n, n), dtype=np.float64)
        seq = trajectory[k][0]
        for i in range(steps - window):
            u = seq[i]
            for r in range(1, window+1):
                v = seq[i+r]
                C[u, v] += a[r-1]/2
                C[v, u] += a[r-1]/2
        C /= steps - window
        Cs.append(C)
    return Cs


def expected(P, pi, a):
    n = P.shape[0]
    S = np.zeros_like(P, dtype=np.float64)
    P_power = sparse.identity(n)
    for i in range(a.shape[0]):
        P_power = P_power.dot(P)
        X = sparse.diags(pi).dot(P_power)
        S += a[i] / 2 * (X + X.T)
    return S

def create_barbell(n_clique, n_path,  a):
    n = n_clique * 2 + n_path
    BB = dgl.DGLGraph()
    BB.add_nodes(n)
    BB.add_edge(n_clique-1, n_clique)
    BB.add_edge(n_clique, n_clique-1)
    for i in range(n_path):
        BB.add_edge(n_clique+i, n_clique+i+1)
        BB.add_edge(n_clique+i+1, n_clique+i)
    for i in range(n_clique):
        for j in range(n_clique):
            if i != j:
                BB.add_edge(i, j)
                BB.add_edge(n_clique+n_path+i, n_clique+n_path+j)
    A = BB.adjacency_matrix_scipy(transpose=False, return_edge_ids=False)
    vol = float(A.sum())
    L, d_rt = csgraph.laplacian(A, normed=True, return_diag=True)
    ev, evec = linalg.eigsh(sparse.identity(n) - L, which="LM", k=2)
    pi = ((d_rt ** 2) / vol).astype(np.float64)
    P = sparse.diags(d_rt ** -1).dot(sparse.identity(n) - L).dot(sparse.diags(d_rt)).astype(np.float64)
    EC = expected(P, pi, a)
    return BB, pi, EC

T = 2
a = np.ones(T, dtype=np.float32) / T
bb, pi, EC_bb = create_barbell(33, 34, a)
data = []
for power in range(1, 8):
    steps = 10 ** power
    repeat = 64
    C_bb = empirical_regular_markov_chain(bb, pi, a, steps=steps, repeat=repeat)
    for k in range(repeat):
        diff = C_bb[k]-EC_bb
        ev = linalg.eigsh(diff, which="LM", k=1, return_eigenvectors=False)[0]
        data.append((steps, np.abs(ev), 33))
bb, pi, EC_bb = create_barbell(50, 0, a)
for power in range(1, 8):
    steps = 10 ** power
    repeat = 64
    C_bb = empirical_regular_markov_chain(bb, pi, a, steps=steps, repeat=repeat)
    for k in range(repeat):
        diff = C_bb[k]-EC_bb
        ev = linalg.eigsh(diff, which="LM", k=1, return_eigenvectors=False)[0]
        data.append((steps, np.abs(ev), 50))

df = pd.DataFrame(data, columns=["L", "error", "clique"], copy=True)
print(df)

f, ax = plt.subplots(figsize=(10, 10))
ax.set(yscale="log")
sns.boxplot(x="L", y="error", hue='clique', data=df)
sns.swarmplot(x="L", y="error", hue='clique', data=df,
              size=2, color=".3", linewidth=0, dodge=True)

plt.xlabel("L", fontsize=25)
plt.ylabel("error", fontsize=25)
# Improve the legend
handles, labels = ax.get_legend_handles_labels()
ax.legend(handles[:2], labels[:2], title="size of clique",
          handletextpad=1, columnspacing=1,
          loc="upper right", ncol=2, frameon=True, fontsize=20, title_fontsize=20)
plt.savefig("exp_barbell.pdf", format="pdf", bbox="tight")
df.to_csv("exp_barbell.csv", sep=",")


==> src/code/blogcatalog.py <==
# coding: utf-8
import scipy.io
import scipy.sparse as sparse
from scipy.sparse import csgraph
from scipy.sparse import linalg
import numpy as np
import dgl
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns

def load_adjacency_matrix(file, variable_name="network"):
    data = scipy.io.loadmat(file)
    #print("loading mat file %s" % file)
    return data[variable_name]

def expected(A, window):
    n = A.shape[0]
    vol = float(A.sum())
    L, d_rt = csgraph.laplacian(A, normed=True, return_diag=True)
    ev, evec = linalg.eigsh(sparse.identity(n) - L, which="LM", k=2)
    # P= D_inv A
    pi = (d_rt ** 2) / vol
    gamma = 1 - (ev[1] if ev[0] == 1.0 else np.abs(ev[0]))
    tau = np.log(8 / (np.min(pi))) / gamma
    P = sparse.diags(d_rt ** -1).dot(sparse.identity(n) - L).dot(sparse.diags(d_rt))
    S = np.zeros_like(P)
    P_power = sparse.identity(n)
    for i in range(window):
        P_power = P_power.dot(P)
        X = sparse.diags(pi).dot(P_power)
        S += X + X.T
    S = S / window / 2.0
    return S.todense(), tau

def empirical(A, window, steps=10000, repeat=2):
    n = A.shape[0]
    g = dgl.DGLGraph()
    g.from_scipy_sparse_matrix(A)

    vol = float(A.sum())
    _, d_rt = csgraph.laplacian(A, normed=True, return_diag=True)
    pi = (d_rt ** 2) / vol

    seeds = np.random.choice(list(range(n)), size=repeat, replace=True, p=pi).tolist()
    trajectory = dgl.contrib.sampling.random_walk(
                g=g, seeds=seeds, num_traces=1, num_hops=steps-1
            ).tolist()
    Cs = []
    for k in range(repeat):
        C = np.zeros((n, n), dtype=np.float)
        seq = trajectory[k][0]
        for i in range(len(seq) - window):
            u = seq[i]
            for r in range(1, window+1):
                v = seq[i+r]
                C[u, v] += 1./window/2.0
                C[v, u] += 1./window/2.0
        C /= len(seq) - window
        Cs.append(C)
    return Cs

data_248 = []
A = load_adjacency_matrix("blogcatalog.mat")
for window in [2, 4, 8]:
    EC, s = expected(A, window)
    for power in range(1, 8):
        steps = 10 ** power
        repeat = 64
        Cs = empirical(A, window=window, steps=steps, repeat=repeat)
        for k in range(repeat):
            diff = Cs[k]-EC
            ev = linalg.eigsh(diff, which="LM", k=1, return_eigenvectors=False)[0]
            data_248.append([steps, np.abs(ev), window])
            #print(steps, np.abs(ev))

df_blog2 = pd.DataFrame(data_248, columns=["L", "error", "T"], copy=True)
print(df_blog2)
f, ax = plt.subplots(figsize=(10, 10))
ax.set(yscale="log")
sns.boxplot(x="L", y="error", hue='T', data=df_blog2, linewidth=1)

plt.xlabel("L", fontsize=25)
plt.ylabel("error", fontsize=25)
handles, labels = ax.get_legend_handles_labels()
ax.legend(handles[:3], labels[:3], title="T",
          handletextpad=1, columnspacing=1,
          loc="upper right", ncol=3, frameon=True, fontsize=20, title_fontsize=20)
plt.savefig("exp_blog.pdf", format="pdf", bbox="tight")
df_blog2.to_csv("exp_blog.csv", sep=",")


==> src/code/random_graph.py <==
# coding: utf-8
import scipy.sparse as sparse
from scipy.sparse import csgraph
from scipy.sparse import linalg
import numpy as np
import dgl
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import networkx as nx

def empirical_regular_markov_chain(G, pi, a, steps=10000, repeat=2):
    n = G.number_of_nodes()
    window = a.shape[0]
    assert steps > window
    np.random.seed(0)
    seeds = np.random.choice(list(range(n)), size=repeat, replace=True, p=pi).tolist()
    trajectory = dgl.contrib.sampling.random_walk(
                g=G, seeds=seeds, num_traces=1, num_hops=steps-1
            )
    Cs = []
    for k in range(repeat):
        C = np.zeros((n, n), dtype=np.float64)
        seq = trajectory[k][0]
        for i in range(steps - window):
            u = seq[i]
            for r in range(1, window+1):
                v = seq[i+r]
                C[u, v] += a[r-1]/2
                C[v, u] += a[r-1]/2
        C /= len(seq) - window
        Cs.append(C)
    return Cs


def expected(P, pi, a):
    n = P.shape[0]
    S = np.zeros_like(P, dtype=np.float64)
    P_power = sparse.identity(n)
    for i in range(a.shape[0]):
        P_power = P_power.dot(P)
        X = sparse.diags(pi).dot(P_power)
        S += a[i] / 2 * (X + X.T)
    return S

def create_gnp(n, p, a=None):
    nx_gnp = nx.generators.gnp_random_graph(n, p, seed=0, directed=False)
    assert nx.is_connected(nx_gnp)
    gnp = dgl.DGLGraph()
    gnp.from_networkx(nx_gnp.to_directed())
    A = gnp.adjacency_matrix_scipy(transpose=False, return_edge_ids=False)
    vol = float(A.sum())
    L, d_rt = csgraph.laplacian(A, normed=True, return_diag=True)
    ev, evec = linalg.eigsh(sparse.identity(n) - L, which="LM", k=2)
    pi = ((d_rt ** 2) / vol).astype(np.float64)
    P = sparse.diags(d_rt ** -1).dot(sparse.identity(n) - L).dot(sparse.diags(d_rt)).astype(np.float64)
    EC = expected(P, pi, a)
    return gnp, pi, EC

data = []
for T in [2, 4, 8]:
    a = np.ones(T, dtype=np.float64) / T
    gnp, pi, EC_gnp = create_gnp(100, 0.1, a)
    for power in range(1, 8):
        steps = 10 ** power
        repeat = 64
        C_gnp = empirical_regular_markov_chain(gnp, pi, a, steps=steps, repeat=repeat)
        for k in range(repeat):
            diff = C_gnp[k]-EC_gnp
            ev = linalg.eigsh(diff, which="LM", k=1, return_eigenvectors=False)[0]
            data.append([steps, np.abs(ev), T])

df_gnp = pd.DataFrame(data, columns=["L", "error", "T"], copy=True)
print(df_gnp)
f, ax = plt.subplots(figsize=(10, 10))
ax.set(yscale="log")
sns.boxplot(x="L", y="error", hue='T', data=df_gnp, linewidth=1)

plt.xlabel("L", fontsize=25)
plt.ylabel("error", fontsize=25)
handles, labels = ax.get_legend_handles_labels()
ax.legend(handles[:3], labels[:3], title="T",
          handletextpad=1, columnspacing=1,
          loc="upper right", ncol=3, frameon=True, fontsize=20, title_fontsize=20)
plt.savefig("exp_random_graph.pdf", format="pdf", bbox="tight")
df_gnp.to_csv("exp_random_graph.csv", sep=",")


==> src/code/winning_streak.py <==
# coding: utf-8
import scipy.sparse as sparse
from scipy.sparse import linalg
import numpy as np
import dgl
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns

def empirical_regular_markov_chain(G, pi, a, steps=10000, repeat=2):
    n = G.number_of_nodes()
    window = a.shape[0]
    seeds = np.random.choice(list(range(n)), size=repeat, replace=True, p=pi).tolist()
    trajectory = dgl.contrib.sampling.random_walk(
                g=G, seeds=seeds, num_traces=1, num_hops=steps
            ).tolist()
    Cs = []
    for k in range(repeat):
        C = np.zeros((n, n), dtype=np.float32)
        seq = trajectory[k][0]
        for i in range(len(seq) - window):
            u = seq[i]
            for r in range(1, window+1):
                v = seq[i+r]
                C[u, v] += a[r-1]/2
                C[v, u] += a[r-1]/2
        C /= len(seq) - window
        Cs.append(C)
    return Cs


def expected(P, pi, a):
    n = P.shape[0]
    S = np.zeros_like(P)
    P_power = sparse.identity(n)
    for i in range(a.shape[0]):
        P_power = P_power.dot(P)
        X = sparse.diags(pi).dot(P_power)
        S += a[i] / 2 * (X + X.T)
    return S

def create_winning_streak_chains(n, a):
    WSC = dgl.DGLGraph()
    WSC.add_nodes(n+1)
    pi = np.zeros(n+1)
    P = sparse.dok_matrix((n+1, n+1), dtype=np.float32)
    for i in range(n+1):
        j = i if i == n else i+1
        WSC.add_edge(i, j)
        WSC.add_edge(i, 0)
        pi[i] = 1. / (2 ** j)
        P[i, 0] = 0.5
        P[i, j] = 0.5
    assert pi.sum() == 1.0
    P = P.tocsr()
    EC = expected(P, pi, a)
    return WSC, pi, EC

T = 2
a = np.ones(T, dtype=np.float64) / T
WSC, pi, EC_WSC = create_winning_streak_chains(100, a)
x_WSC = []
y_WSC = []
for power in range(1, 8):
    steps = 10 ** power
    repeat = 64
    C_WSC = empirical_regular_markov_chain(WSC, pi, a, steps=steps, repeat=repeat)
    for k in range(repeat):
        diff = C_WSC[k]-EC_WSC
        ev = linalg.eigsh(diff, which="LM", k=1, return_eigenvectors=False)[0]
        x_WSC.append(steps)
        y_WSC.append(np.abs(ev))

T = 2
a_50 = np.ones(T, dtype=np.float64) / T
WSC_50, pi_50, EC_WSC_50 = create_winning_streak_chains(50, a_50)

x_WSC_50 = []
y_WSC_50 = []
for power in range(1, 8):
    steps = 10 ** power
    repeat = 64
    C_WSC_50 = empirical_regular_markov_chain(WSC_50, pi_50, a_50, steps=steps, repeat=repeat)
    for k in range(repeat):
        diff = C_WSC_50[k]-EC_WSC_50
        ev = linalg.eigsh(diff, which="LM", k=1, return_eigenvectors=False)[0]
        x_WSC_50.append(steps)
        y_WSC_50.append(np.abs(ev))

data = []
for step, error in zip(*(x_WSC, y_WSC)):
    data.append([step, error, 100])
for step, error in zip(*(x_WSC_50, y_WSC_50)):
    data.append([step, error, 50])

df = pd.DataFrame(data, columns=["L", "error", "n"], copy=True)
print(df)

f, ax = plt.subplots(figsize=(10, 10))
ax.set(yscale="log")
sns.boxplot(x="L", y="error", hue='n', data=df)
sns.swarmplot(x="L", y="error", hue='n', data=df,
              size=2, color=".3", linewidth=0, dodge=True)

plt.xlabel("L", fontsize=25)
plt.ylabel("error", fontsize=25)
# Improve the legend
handles, labels = ax.get_legend_handles_labels()
ax.legend(handles[:2], labels[:2], title="size of state space, n",
          handletextpad=1, columnspacing=1,
          loc="upper right", ncol=2, frameon=True, fontsize=20, title_fontsize=20)
plt.savefig("exp_winning_streak.pdf", format="pdf", bbox="tight")
df.to_csv("exp_winning_streak.csv", sep=",")

